MoRE-GS: Motion-Regime Experts for Future Gaussian Splatting

Future dynamic novel-view synthesis requires extrapolating multiple motion regimes within the same scene. A single dynamics model may not simultaneously represent stationary regions, coordinated motion, local interactions, and articulated trajectories. We introduce Motion Regime Expert Routing for Gaussian Splatting (MoRE-GS), a causal, render-aware framework for forecasting dynamic 3D Gaussian scenes. MoRE-GS freezes a Gaussian representation reconstructed exclusively from the observed temporal prefix and forecasts its control-keypoint motion using four complementary experts: persistence, a coefficient-space Transformer, a graph convolutional network, and a structured Transformer with rigid and non-rigid motion constraints. A compact routing table assigns expert mixtures across soft motion groups and forecast-horizon bins, while a persistence gate suppresses unreliable extrapolation. Across D-NeRF and HyperNeRF scenes, MoRE-GS achieves improved performance against other methods, and these results demonstrate that renderer-calibrated composition of complementary motion predictors improves causal dynamic Gaussian forecasting across heterogeneous motion regimes. Project page: https://advanced-vision-and-learning-lab.github.io/MoRE-GS-website/

==> tools/build_paper_figures.py <==
#!/usr/bin/env python3
"""Build deterministic paper figures from repository evidence.

The architecture PNG and editable SVG share the same layout.  Qualitative
panels are copied from cold-rendered Phase-93 output directories; no image is
generated or enhanced by a learned model in this script.
"""

from __future__ import annotations

import json
import math
from pathlib import Path

import numpy as np
from PIL import Image, ImageDraw, ImageFont


ROOT = Path(__file__).resolve().parents[3]
FIG = ROOT / "research" / "paper_phase93" / "figures"
FIG.mkdir(parents=True, exist_ok=True)


def font(size: int, bold: bool = False) -> ImageFont.FreeTypeFont:
    names = [
        "/usr/share/fonts/truetype/dejavu/DejaVuSans-Bold.ttf" if bold else
        "/usr/share/fonts/truetype/dejavu/DejaVuSans.ttf",
        "/usr/share/fonts/truetype/liberation2/LiberationSans-Bold.ttf" if bold else
        "/usr/share/fonts/truetype/liberation2/LiberationSans-Regular.ttf",
    ]
    for name in names:
        if Path(name).exists():
            return ImageFont.truetype(name, size)
    return ImageFont.load_default()


def rounded(draw: ImageDraw.ImageDraw, box, fill, outline, radius=18, width=3):
    draw.rounded_rectangle(box, radius=radius, fill=fill, outline=outline, width=width)


def arrow(draw: ImageDraw.ImageDraw, p0, p1, color="#334155", width=4):
    draw.line([p0, p1], fill=color, width=width)
    angle = math.atan2(p1[1] - p0[1], p1[0] - p0[0])
    length = 13
    wing = 0.55
    pts = [
        p1,
        (p1[0] - length * math.cos(angle - wing), p1[1] - length * math.sin(angle - wing)),
        (p1[0] - length * math.cos(angle + wing), p1[1] - length * math.sin(angle + wing)),
    ]
    draw.polygon(pts, fill=color)


def center_text(draw, box, text, fnt, fill="#0f172a", spacing=5):
    x0, y0, x1, y1 = box
    lines = text.split("\n")
    heights = [draw.textbbox((0, 0), line, font=fnt)[3] for line in lines]
    total = sum(heights) + spacing * (len(lines) - 1)
    y = y0 + (y1 - y0 - total) / 2
    for line, h in zip(lines, heights):
        b = draw.textbbox((0, 0), line, font=fnt)
        draw.text((x0 + (x1 - x0 - (b[2] - b[0])) / 2, y), line, font=fnt, fill=fill)
        y += h + spacing


def build_architecture_png():
    W, H = 2400, 1120
    im = Image.new("RGB", (W, H), "white")
    d = ImageDraw.Draw(im)
    title = font(46, True)
    section = font(28, True)
    body = font(25, False)
    small = font(21, False)
    d.text((70, 38), "Cross-fitted heterogeneous forecasting with rendered-risk routing", font=title, fill="#0f172a")

    # Stage labels.
    stages = [
        (70, 120, 760, 190, "1  Observed-prefix representation", "#e0f2fe", "#0369a1"),
        (820, 120, 1580, 190, "2  Cross-fitted expert calibration", "#ecfdf5", "#047857"),
        (1640, 120, 2330, 190, "3  Frozen causal deployment", "#fff7ed", "#c2410c"),
    ]
    for x0, y0, x1, y1, text, fill, edge in stages:
        rounded(d, (x0, y0, x1, y1), fill, edge, radius=16, width=3)
        center_text(d, (x0, y0, x1, y1), text, section, edge)

    # Stage 1.
    boxes = [
        (90, 265, 310, 390, "Observed RGB\nprefix", "#f8fafc", "#64748b"),
        (385, 265, 660, 390, "Frozen dynamic\nGaussian scene", "#e0f2fe", "#0284c7"),
        (235, 485, 515, 610, "Keypoint states\n(position + rotation)", "#f0f9ff", "#0284c7"),
    ]
    for box in boxes:
        rounded(d, box[:4], box[5], box[6]); center_text(d, box[:4], box[4], body)
    arrow(d, (310, 328), (385, 328))
    arrow(d, (520, 390), (440, 485))
    d.text((92, 645), "Only the first 80% of time is observed.", font=small, fill="#475569")
    d.text((92, 682), "Geometry, appearance, opacity and bindings are frozen.", font=small, fill="#475569")

    # Cross-fit split.
    rounded(d, (850, 235, 1545, 330), "#f0fdf4", "#16a34a")
    center_text(d, (850, 235, 1545, 330), "Observed prefix: 75% expert fit  |  25% router calibration", body)
    expert_boxes = [
        (850, 390, 1165, 500, "Persistence\n0 parameters", "#f8fafc", "#64748b"),
        (1230, 390, 1545, 500, "Multiband Transformer\nparallel horizons", "#eff6ff", "#2563eb"),
        (850, 555, 1165, 665, "Graph forecaster\ncoherent interactions", "#f5f3ff", "#7c3aed"),
        (1230, 555, 1545, 665, "Structured Transformer\n8 motion groups", "#fdf4ff", "#a21caf"),
    ]
    for box in expert_boxes:
        rounded(d, box[:4], box[5], box[6]); center_text(d, box[:4], box[4], small)
    arrow(d, (1198, 330), (1198, 370))
    d.line([(1198, 370), (1008, 370), (1008, 390)], fill="#334155", width=4)
    d.line([(1198, 370), (1388, 370), (1388, 390)], fill="#334155", width=4)
    d.line([(1198, 370), (1198, 530), (1008, 530), (1008, 555)], fill="#334155", width=4)
    d.line([(1198, 530), (1388, 530), (1388, 555)], fill="#334155", width=4)
    rounded(d, (935, 735, 1460, 870), "#ecfdf5", "#047857")
    center_text(d, (935, 735, 1460, 870), "Frozen renderer supervision\n128-parameter group × horizon router", body)
    for x in (1008, 1388):
        arrow(d, (x, 665), (x, 715))
    d.line([(1008, 715), (1198, 715), (1198, 735)], fill="#334155", width=4)
    d.line([(1388, 715), (1198, 715)], fill="#334155", width=4)

    # Deployment.
    dep_boxes = [
        (1690, 250, 2280, 365, "Independently trained full-prefix experts\n(frozen after training)", "#fff7ed", "#ea580c"),
        (1690, 455, 2280, 570, "Static group × horizon soft mixture\n+persistence abstention gate", "#fffbeb", "#d97706"),
        (1690, 660, 2280, 775, "Frozen Gaussian renderer", "#f0f9ff", "#0284c7"),
        (1690, 865, 2280, 980, "Future novel views\nPSNR / SSIM / LPIPS", "#f8fafc", "#475569"),
    ]
    for box in dep_boxes:
        rounded(d, box[:4], box[5], box[6]); center_text(d, box[:4], box[4], body)
    for a, b in [((1985, 365), (1985, 455)), ((1985, 570), (1985, 660)), ((1985, 775), (1985, 865))]:
        arrow(d, a, b)
    arrow(d, (1460, 803), (1670, 513), color="#047857")
    d.text((1510, 735), "cold reload", font=small, fill="#047857")

    # Leakage barrier.
    d.line([(95, 1040), (2280, 1040)], fill="#dc2626", width=4)
    d.text((840, 1003), "Future ground truth is evaluation-only — never used for fitting, grouping, routing or early stopping", font=small, fill="#b91c1c")
    im.save(FIG / "phase93_architecture.png", quality=95)


def build_architecture_svg():
    # A concise, editable vector counterpart of the raster architecture figure.
    svg = '''<svg xmlns="http://www.w3.org/2000/svg" width="1200" height="560" viewBox="0 0 1200 560">
<defs><marker id="a" markerWidth="8" markerHeight="8" refX="7" refY="4" orient="auto"><path d="M0,0 L8,4 L0,8 Z" fill="#334155"/></marker><style>
.t{font-family:Arial,sans-serif;fill:#0f172a}.h{font-size:23px;font-weight:700}.s{font-size:14px;font-weight:700}.b{font-size:13px}.n{font-size:11px;fill:#475569}.box{stroke-width:1.6}.arr{stroke:#334155;stroke-width:2;fill:none;marker-end:url(#a)}
</style></defs>
<rect width="1200" height="560" fill="white"/><text x="35" y="34" class="t h">Cross-fitted heterogeneous forecasting with rendered-risk routing</text>
<rect x="35" y="58" width="350" height="42" rx="9" fill="#e0f2fe" stroke="#0369a1" class="box"/><text x="210" y="84" text-anchor="middle" class="t s" fill="#0369a1">1  Observed-prefix representation</text>
<rect x="425" y="58" width="360" height="42" rx="9" fill="#ecfdf5" stroke="#047857" class="box"/><text x="605" y="84" text-anchor="middle" class="t s">2  Cross-fitted calibration</text>
<rect x="825" y="58" width="340" height="42" rx="9" fill="#fff7ed" stroke="#c2410c" class="box"/><text x="995" y="84" text-anchor="middle" class="t s">3  Frozen causal deployment</text>
<g class="t b" text-anchor="middle"><rect x="50" y="140" width="120" height="62" rx="9" fill="#f8fafc" stroke="#64748b" class="box"/><text x="110" y="165">Observed RGB</text><text x="110" y="183">prefix (80%)</text>
<rect x="215" y="140" width="145" height="62" rx="9" fill="#e0f2fe" stroke="#0284c7" class="box"/><text x="287" y="165">Frozen dynamic</text><text x="287" y="183">Gaussian scene</text><path d="M170 171H215" class="arr"/>
<rect x="130" y="245" width="170" height="62" rx="9" fill="#f0f9ff" stroke="#0284c7" class="box"/><text x="215" y="270">Keypoint trajectories</text><text x="215" y="288">position + rotation</text><path d="M287 202L235 245" class="arr"/></g>
<text x="50" y="344" class="t n">Gaussian geometry, appearance, opacity and bindings remain frozen.</text>
<rect x="445" y="125" width="320" height="48" rx="8" fill="#f0fdf4" stroke="#16a34a" class="box"/><text x="605" y="154" text-anchor="middle" class="t b">75% expert fit  |  25% disjoint router calibration</text>
<g class="t n" text-anchor="middle"><rect x="445" y="210" width="145" height="60" rx="8" fill="#f8fafc" stroke="#64748b" class="box"/><text x="518" y="235">Persistence</text><text x="518" y="252">0 parameters</text>
<rect x="620" y="210" width="145" height="60" rx="8" fill="#eff6ff" stroke="#2563eb" class="box"/><text x="693" y="235">Multiband</text><text x="693" y="252">Transformer</text>
<rect x="445" y="305" width="145" height="60" rx="8" fill="#f5f3ff" stroke="#7c3aed" class="box"/><text x="518" y="330">Graph</text><text x="518" y="347">forecaster</text>
<rect x="620" y="305" width="145" height="60" rx="8" fill="#fdf4ff" stroke="#a21caf" class="box"/><text x="693" y="330">Structured group</text><text x="693" y="347">Transformer</text></g>
<rect x="500" y="420" width="215" height="68" rx="9" fill="#ecfdf5" stroke="#047857" class="box"/><text x="607" y="448" text-anchor="middle" class="t b">Frozen-renderer supervision</text><text x="607" y="469" text-anchor="middle" class="t b">128-param group × horizon router</text><path d="M518 365V397H607V420" class="arr"/><path d="M693 365V397H607" fill="none" stroke="#334155" stroke-width="2"/>
<g class="t b" text-anchor="middle"><rect x="850" y="125" width="290" height="62" rx="9" fill="#fff7ed" stroke="#ea580c" class="box"/><text x="995" y="151">Full-prefix expert bank</text><text x="995" y="170">independently fitted and frozen</text>
<rect x="850" y="235" width="290" height="62" rx="9" fill="#fffbeb" stroke="#d97706" class="box"/><text x="995" y="261">Group × horizon mixture</text><text x="995" y="280">+ persistence abstention</text>
<rect x="850" y="345" width="290" height="62" rx="9" fill="#f0f9ff" stroke="#0284c7" class="box"/><text x="995" y="382">Frozen Gaussian renderer</text>
<rect x="850" y="455" width="290" height="62" rx="9" fill="#f8fafc" stroke="#475569" class="box"/><text x="995" y="481">Future novel views</text><text x="995" y="500">PSNR / SSIM / LPIPS</text></g>
<path d="M995 187V235" class="arr"/><path d="M995 297V345" class="arr"/><path d="M995 407V455" class="arr"/><path d="M715 454C790 454 790 266 850 266" class="arr"/>
<line x1="45" y1="542" x2="1145" y2="542" stroke="#dc2626" stroke-width="2"/><text x="595" y="536" text-anchor="middle" class="t n" fill="#b91c1c">Future GT is evaluation-only: never used for fitting, grouping, routing or early stopping</text>
</svg>'''
    (FIG / "phase93_architecture.svg").write_text(svg)


SCENES = {
    "Hook": ROOT / "output/phase76_gaussianprediction_hook_exact80_20/phase93_crossfit_winner_bank_hook_full",
    "Mutant": ROOT / "output/phase85_mutant_prefix80pct/phase93_crossfit_winner_bank_mutant_full",
    "Stand Up": ROOT / "output/phase84_standup_prefix80pct/phase93_crossfit_winner_bank_standup_full",
}


def open_rgb(path: Path) -> Image.Image:
    return Image.open(path).convert("RGB")


def psnr(a: Image.Image, b: Image.Image) -> float:
    x = np.asarray(a, dtype=np.float32) / 255.0
    y = np.asarray(b, dtype=np.float32) / 255.0
    mse = float(np.mean((x - y) ** 2))
    return 99.0 if mse == 0 else -10.0 * math.log10(mse)


def build_qualitative():
    variants = ["persistence", "random_multiband", "joint_winner_bank"]
    labels = ["Persistence", "Best temporal expert", "Ours"]
    chosen = {}
    rows = []
    cell_w, cell_h = 430, 430
    for scene, base in SCENES.items():
        dirs = {v: base / f"[metrics]{v}" / "ours_60000" for v in variants}
        names = sorted(p.name for p in dirs["joint_winner_bank"].joinpath("renders").glob("*.png"))
        scored = []
        for name in names:
            gt = open_rgb(dirs["joint_winner_bank"] / "gt" / name)
            p = open_rgb(dirs["persistence"] / "renders" / name)
            o = open_rgb(dirs["joint_winner_bank"] / "renders" / name)
            scored.append((psnr(gt, o) - psnr(gt, p), name))
        _, name = max(scored)
        gt = open_rgb(dirs["joint_winner_bank"] / "gt" / name)
        ims = [gt] + [open_rgb(dirs[v] / "renders" / name) for v in variants]
        vals = [None] + [psnr(gt, x) for x in ims[1:]]
        chosen[scene] = {"frame": name, "psnr": dict(zip(labels, vals[1:]))}
        rows.append((scene, ims, vals))

    canvas = Image.new("RGB", (cell_w * 4 + 170, cell_h * len(rows) + 95), "white")
    draw = ImageDraw.Draw(canvas)
    headings = ["Ground truth", *labels]
    for c, h in enumerate(headings):
        b = draw.textbbox((0, 0), h, font=font(25, True))
        draw.text((170 + c * cell_w + (cell_w - (b[2]-b[0]))/2, 25), h, font=font(25, True), fill="#0f172a")
    for r, (scene, ims, vals) in enumerate(rows):
        y0 = 80 + r * cell_h
        draw.text((15, y0 + 175), scene, font=font(25, True), fill="#0f172a")
        for c, im in enumerate(ims):
            scale = min((cell_w - 20) / im.width, (cell_h - 55) / im.height)
            resized = im.resize((int(im.width * scale), int(im.height * scale)), Image.Resampling.LANCZOS)
            x = 170 + c * cell_w + (cell_w - resized.width) // 2
            y = y0 + 5 + ((cell_h - 55) - resized.height) // 2
            canvas.paste(resized, (x, y))
            if vals[c] is not None:
                txt = f"{vals[c]:.2f} dB"
                bb = draw.textbbox((0, 0), txt, font=font(21, True))
                draw.text((170 + c * cell_w + (cell_w - (bb[2]-bb[0]))/2, y0 + cell_h - 43), txt, font=font(21, True), fill="#334155")
    canvas.save(FIG / "phase93_qualitative.png", quality=95)
    (FIG / "phase93_qualitative_manifest.json").write_text(json.dumps(chosen, indent=2) + "\n")


if __name__ == "__main__":
    build_architecture_png()
    build_architecture_svg()
    build_qualitative()
    print(FIG / "phase93_architecture.svg")
    print(FIG / "phase93_architecture.png")
    print(FIG / "phase93_qualitative.png")

